The ANTAREX Domain Specific Language for High Performance Computing

The ANTAREX project relies on a Domain Specific Language (DSL) based on Aspect Oriented Programming (AOP) concepts to allow applications to enforce extra functional properties such as energy-efficiency and performance and to optimize Quality of Service (QoS) in an adaptive way. The DSL approach allows the definition of energy-efficiency, performance, and adaptivity strategies as well as their enforcement at runtime through application autotuning and resource and power management. In this paper, we present an overview of the key outcome of the project, the ANTAREX DSL, and some of its capabilities through a number of examples, including how the DSL is applied in the context of the project use cases.

==> ANTAREX_paper/data/script.py <==
#!/usr/bin/python
import pandas as pd
import numpy as np

d = pd.read_csv('uc1.csv', index_col=0, header=None, engine='python')
d = d.transpose()
#d = pd.melt(d, id_vars=['Number of Threads'], var_name='Type', value_name='Improvement')
print d

#def to_color(l):
#	return [ 'Red' if i=='Energy' else 'DarkBlue' for i in l ]

import matplotlib.pyplot as plt
#plt.scatter(d)
#d.plot.scatter(x='Number of Threads',y='Improvement', c=to_color(d['Type']))
ax=d.plot.scatter(x='Number of Threads',y='Execution Time', color='DarkBlue', label='Speedup')
d.plot.scatter(x='Number of Threads',y='Energy', marker='^', color='red', label='Energy Improvement', ax=ax)
#plt.show()

#ymi,yma=plt.ylim()
#xmi,xma=plt.xlim()
#plt.ylim(0,yma)
#plt.xlim(0,xma)
#plt.grid(True)
ax.set_xticks(range(17))
ax.set_yticks(range(9))
#plt.grid(linestyle='dotted')

#plt.xlabel("Number of Threads")
ax.set_ylabel("Improvement")
ax.legend(loc='lower right')
plt.savefig('uc1.pdf')

